Universal Indexes for Highly Repetitive Document Collections

Indexing highly repetitive collections has become a relevant problem with the emergence of large repositories of versioned documents, among other applications. These collections may reach huge sizes, but are formed mostly of documents that are near-copies of others. Traditional techniques for indexing these collections fail to properly exploit their regularities in order to reduce space. We introduce new techniques for compressing inverted indexes that exploit this near-copy regularity. They are based on run-length, Lempel-Ziv, or grammar compression of the differential inverted lists, instead of the usual practice of gap-encoding them. We show that, in this highly repetitive setting, our compression methods significantly reduce the space obtained with classical techniques, at the price of moderate slowdowns. Moreover, our best methods are universal, that is, they do not need to know the versioning structure of the collection, nor that a clear versioning structure even exists. We also introduce compressed self-indexes in the comparison. These are designed for general strings (not only natural language texts) and represent the text collection plus the index structure (not an inverted index) in integrated form. We show that these techniques can compress much further, using a small fraction of the space required by our new inverted indexes. Yet, they are orders of magnitude slower.

==> images/convertir.PDF.2.EPS.sh <==
pdftops -eps repair1.pdf
pdftops -eps repair2.pdf


==> images/nonpos/1/goAll.sh <==
cd phrases2-2    ; gnuplot locate.gp  ; cd ..
cd phrases5-5    ; gnuplot locate.gp  ; cd ..
cd words1001-100k; gnuplot locate.gp  ; cd ..
cd words1-1000   ; gnuplot locate.gp  ; cd ..
#cd suel          ; gnuplot locate.gp  ; cd ..


==> images/nonpos/2/goAll.sh <==
cd phrases2-2    ; gnuplot locate.gp  ; cd ..
cd phrases5-5    ; gnuplot locate.gp  ; cd ..
cd words1001-100k; gnuplot locate.gp  ; cd ..
cd words1-1000   ; gnuplot locate.gp  ; cd ..
#cd suel          ; gnuplot locate.gp  ; cd ..


==> images/nonpos/goAll.sh <==
cd suel          ; gnuplot locate.gp  ; cd ..
cd 1             ; bash goAll.sh      ; cd ..
cd 2             ; bash goAll.sh      ; cd ..


==> images/nonpos/todosEn1/goAll.sh <==
cd phrases2-2    ; gnuplot locate.gp  ; cd ..
cd phrases5-5    ; gnuplot locate.gp  ; cd ..
cd words1001-100k; gnuplot locate.gp  ; cd ..
cd words1-1000   ; gnuplot locate.gp  ; cd ..
cd suel          ; gnuplot locate.gp  ; cd ..


==> images/pos/1/goAll.sh <==
#cd extract/length80 ; gnuplot locate.gp  ; cd ../..
#cd extract/length13000 ; gnuplot locate.gp  ; cd ../..
cd phrases2_2    ; gnuplot locate.gp  ; cd ..
cd phrases5_5    ; gnuplot locate.gp  ; cd ..
cd words1001-100k; gnuplot locate.gp  ; cd ..
cd words1-1000   ; gnuplot locate.gp  ; cd ..


==> images/pos/2/goAll.sh <==
#cd extract/length80 ; gnuplot locate.gp  ; cd ../..
#cd extract/length13000 ; gnuplot locate.gp  ; cd ../..
cd phrases2_2    ; gnuplot locate.gp  ; cd ..
cd phrases5_5    ; gnuplot locate.gp  ; cd ..
cd words1001-100k; gnuplot locate.gp  ; cd ..
cd words1-1000   ; gnuplot locate.gp  ; cd ..


==> images/pos/TODOSen1fig/goAll.sh <==
#cd extract/length80 ; gnuplot locate.gp  ; cd ../..
#cd extract/length13000 ; gnuplot locate.gp  ; cd ../..
cd phrases2_2    ; gnuplot locate.gp  ; cd ..
cd phrases5_5    ; gnuplot locate.gp  ; cd ..
cd words1001-100k; gnuplot locate.gp  ; cd ..
cd words1-1000   ; gnuplot locate.gp  ; cd ..


==> images/pos/goAll.sh <==
cd extract/length80 ; gnuplot locate.gp  ; cd ../..
cd extract/length13000 ; gnuplot locate.gp  ; cd ../..
#cd phrases2_2    ; gnuplot locate.gp  ; cd ..
#cd phrases5_5    ; gnuplot locate.gp  ; cd ..
#cd words1001-100k; gnuplot locate.gp  ; cd ..
#cd words1-1000   ; gnuplot locate.gp  ; cd ..

cd 1              ; bash goAll.sh      ; cd ..
cd 2              ; bash goAll.sh      ; cd ..


==> images/pos/tmp/4.33.1.scripts.RepairSkipping.Moffat/appendLastLine.c <==
#include <stdlib.h>
#include <stdio.h>
       #include <sys/types.h>
       #include <sys/stat.h>
       #include <unistd.h>
#include <string.h>



int system(const char *string);


int main (int argc, char *argv[]) {
	if (argc < 3) {
		printf("\n syntax: %s <file> <msg> \n", argv[0],argv[1],argv[2]);exit(0);
	}
	
	FILE * f= fopen(argv[1],"r");
	char * msg = argv[2];
	
	struct stat b;
	stat(argv[1], &b);
	uint size = b.st_size;
	char * data = (char *) malloc (size + strlen(msg)+100);
	
	fread(data,sizeof(char),size,f);
	fclose(f);

	uint i =size-1;
	while (i>0 && data[i] != '\n') i--;
	//while (i>0 && data[i] == '\n') i--;
	sprintf(&data[i],"\t#%s\n",msg);

	unlink(argv[1]);
	f= fopen(argv[1],"w");
	fwrite(data,sizeof(char),strlen(data),f);
	fclose(f);
	

exit(0);	
}


==> images/pos/tmp/4.33.1.scripts.RepairSkipping.Moffat/clean.sh <==
rm SEARCH
rm BUILD
rm lib



==> images/pos/tmp/4.33.1.scripts.RepairSkipping.Moffat/goBuild.sh <==

#ln -s ../../II_docs/BUILD_REPAIR_SKIP_MOFFAT_PLAIN   BUILD
#ln -s ../../II_docs/SEARCH_REPAIR_SKIP_MOFFAT_PLAIN  SEARCH
#ln -s ../../II_docs/lib lib

ln -s ../../II_docs/BUILD_REPAIR_SKIP_MOFFAT_REPAIR_T   BUILD
ln -s ../../II_docs/SEARCH_REPAIR_SKIP_MOFFAT_REPAIR_T  SEARCH
ln -s ../../II_docs/lib lib
mkdir indexes

echo "################################################################" 

#./BUILD ../../text2gb/wiki_src2gb.txt indexes/wiki2gb "filename=indexes/wiki2gb; lenBitmapDiv=1; maxMemRepair=900000000; replacesPerIter = 1000; repairBreak=0.0100; path2convert=./lib/convert; path2build_bitmap=./lib/build_bitmap; path2build_index=./lib/build_index32b; path2compress_dictionary=./lib/compressDictionary"


./BUILD ../../text2gb/wiki_src2gb.txt indexes/wiki2gb "filename=indexes/wiki2gb; lenBitmapDiv=1; maxMemRepair=2000000000; replacesPerIter = 1000; repairBreak=0.0000; path2convert=./lib/convert; path2build_bitmap=./lib/build_bitmap;  path2build_index=./lib/build_index_gonzalo; path2irepairgonzalo=./lib/irepair; path2compress_dictionary=./lib/compressDictionary"

#./BUILD ../../text2gb/wiki_src2gb.txt indexes/wiki2gb "filename=indexes/wiki2gb; lenBitmapDiv=1; maxMemRepair=2000000000; replacesPerIter = 1000; repairBreak=0.0000; path2convert=./lib/convert; path2build_bitmap=./lib/build_bitmap;  path2build_index=./lib/build_index; path2irepairgonzalo=./lib/irepair; path2compress_dictionary=./lib/compressDictionary"

echo "################################################################"




==> images/pos/tmp/4.33.1.scripts.RepairSkipping.Moffat/goSearch.sh <==
#!/bin/bash
rm -f E.dat
rm -f N.dat
ln -s ../../II_docs/SEARCH_REPAIR_SKIP_MOFFAT_REPAIR_T SEARCH
ln -s ../../II_docs/lib lib
echo "################################################################" 

rm -f E.dat
rm -f N.dat


echo "################################################################" 
#./SEARCH indexes/wiki20gb E  500 "int2=merge;intn=merge" < ../../patterns/wiki20g.words.f1_1000
SAMPLEK="1 4 16 64"
#SAMPLEK="16"

###
	for i in $SAMPLEK;
	do
		echo "- [Wa]-- II-REPAIR-SKIPPING-SAMPLING-MOFFAT SAMPLEK = $i -----------------------"
		./sampleK indexes/wiki2gb $i		
	#	./SEARCH indexes/wiki2gb E 1 "int2=skip;intn=skip"   < ../../patterns/cr.xt100k_1
		./SEARCH indexes/wiki2gb E 20 "int2=skipE;intn=skipE" < ../../patterns/wiki2g.words.f1_1000
		./appendLastLine E.dat sampleK=$i
	done
	mv  E.dat  E_Wa.4.3.1repairG.skipping.moffat.dat 
###


echo "################################################################"
#./SEARCH indexes/wiki20gb E  500 "int2=merge;intn=merge" < ../../patterns/wiki2g.words.f1001_100k
SAMPLEK="1 4 16 64"
#SAMPLEK="16"

###
	for i in $SAMPLEK;
	do
		echo "- [Wb]-- II-REPAIR-SKIPPING-SAMPLING-MOFFAT SAMPLEK = $i -----------------------"
		./sampleK indexes/wiki2gb $i		
	#	./SEARCH indexes/wiki2gb E 1 "int2=skip;intn=skip"   < ../../patterns/cr.xt100k_1
		./SEARCH indexes/wiki2gb E 20 "int2=skipE;intn=skipE" < ../../patterns/wiki2g.words.f1001_100k
		./appendLastLine E.dat sampleK=$i
	done
	mv  E.dat  E_Wb.4.3.1repairG.skipping.moffat.dat 
###


echo "################################################################"
#./SEARCH indexes/wiki20gb N   4 "int2=merge;intn=merge" < ../../patterns/wiki2g_2_2
SAMPLEK="1 4 16 64"
#SAMPLEK="16"

###
	for i in $SAMPLEK;
	do
		echo "- [P2]-- II-REPAIR-SKIPPING-SAMPLING-MOFFAT SAMPLEK = $i -----------------------"
		./sampleK indexes/wiki2gb $i		
	#	./SEARCH indexes/wiki2gb N 1 "int2=skip;intn=skip"   < ../../patterns/cr.xt100k_2
		./SEARCH indexes/wiki2gb N 5 "int2=skipE;intn=skipE" < ../../patterns/wiki2g_2_2
		./appendLastLine N.dat sampleK=$i
	done
	mv N.dat N_p2.4.3.1repairG.skipping.moffat.dat 
###

echo "################################################################"

#./SEARCH indexes/wiki20gb N   4 "int2=merge;intn=merge" < ../../patterns/wiki2g_5_5
SAMPLEK="1 4 16 64"
#SAMPLEK="16"


###
	for i in $SAMPLEK;
	do
		echo "- [P5]-- II-REPAIR-SKIPPING-SAMPLING-MOFFAT SAMPLEK = $i -----------------------"
		./sampleK indexes/wiki2gb $i		
	#	./SEARCH indexes/wiki2gb N 1 "int2=skip;intn=skip"   < ../../patterns/cr.xt100k_4
		./SEARCH indexes/wiki2gb N 5 "int2=skipE;intn=skipE" < ../../patterns/wiki2g_5_5
		./appendLastLine E.dat sampleK=$i
	done
	mv N.dat N_p5.4.3.1repairG.skipping.moffat.dat 
###
echo "################################################################"








==> images/pos/tmp/4.33.1.scripts.RepairSkipping.Moffat/sampleK.c <==
#include <stdlib.h>
       #include <stdio.h>


int system(const char *string);


int main (int argc, char *argv[]) {
	if (argc < 3) {
		printf("\n syntax: %s <index_base_name> <sampleK value> \n", argv[0]);exit(0);
	}
	printf("\n call to %s %s %s done \n",argv[0],argv[1],argv[2]);	

	char cmd[100];
	sprintf(cmd,"echo \"sampleK=%s\" > %s.const.samplek  ", argv[2],argv[1]);

	printf("\n\n sampleK parameter set with : %s \n\n ", cmd);				 
	fflush(stdout);fflush(stderr);
	int x = system(cmd);
	fflush(stdout);fflush(stderr);	
	exit(0);
	
}


==> images/pos/tmp/4.33.2.scripts.RepairSkipping.Sanders/appendLastLine.c <==
#include <stdlib.h>
#include <stdio.h>
       #include <sys/types.h>
       #include <sys/stat.h>
       #include <unistd.h>
#include <string.h>



int system(const char *string);


int main (int argc, char *argv[]) {
	if (argc < 3) {
		printf("\n syntax: %s <file> <msg> \n", argv[0],argv[1],argv[2]);exit(0);
	}
	
	FILE * f= fopen(argv[1],"r");
	char * msg = argv[2];
	
	struct stat b;
	stat(argv[1], &b);
	uint size = b.st_size;
	char * data = (char *) malloc (size + strlen(msg)+100);
	
	fread(data,sizeof(char),size,f);
	fclose(f);

	uint i =size-1;
	while (i>0 && data[i] != '\n') i--;
	//while (i>0 && data[i] == '\n') i--;
	sprintf(&data[i],"\t#%s\n",msg);

	unlink(argv[1]);
	f= fopen(argv[1],"w");
	fwrite(data,sizeof(char),strlen(data),f);
	fclose(f);
	

exit(0);	
}


==> images/pos/tmp/4.33.2.scripts.RepairSkipping.Sanders/clean.sh <==
rm SEARCH
rm BUILD
rm lib



==> images/pos/tmp/4.33.2.scripts.RepairSkipping.Sanders/goBuild.sh <==

#ln -s ../../II_docs/BUILD_REPAIR_SKIP_SANDERS_PLAIN   BUILD
#ln -s ../../II_docs/SEARCH_REPAIR_SKIP_SANDERS_PLAIN  SEARCH
#ln -s ../../II_docs/lib lib

ln -s ../../II_docs/BUILD_REPAIR_SKIP_SANDERS_REPAIR_T   BUILD
ln -s ../../II_docs/SEARCH_REPAIR_SKIP_SANDERS_REPAIR_T  SEARCH
ln -s ../../II_docs/lib lib
mkdir indexes

echo "################################################################" 

#./BUILD ../../text2gb/wiki_src2gb.txt indexes/wiki2gb "filename=indexes/wiki2gb; lenBitmapDiv=1; maxMemRepair=900000000; replacesPerIter = 1000; repairBreak=0.0100; path2convert=./lib/convert; path2build_bitmap=./lib/build_bitmap; path2build_index=./lib/build_index32b; path2compress_dictionary=./lib/compressDictionary"


./BUILD ../../text2gb/wiki_src2gb.txt indexes/wiki2gb "filename=indexes/wiki2gb; lenBitmapDiv=1; maxMemRepair=2000000000; replacesPerIter = 1000; repairBreak=0.0000; path2convert=./lib/convert; path2build_bitmap=./lib/build_bitmap;  path2build_index=./lib/build_index_gonzalo; path2irepairgonzalo=./lib/irepair; path2compress_dictionary=./lib/compressDictionary"

#./BUILD ../../text2gb/wiki_src2gb.txt indexes/wiki2gb "filename=indexes/wiki2gb; lenBitmapDiv=1; maxMemRepair=2000000000; replacesPerIter = 1000; repairBreak=0.0000; path2convert=./lib/convert; path2build_bitmap=./lib/build_bitmap;  path2build_index=./lib/build_index; path2irepairgonzalo=./lib/irepair; path2compress_dictionary=./lib/compressDictionary"

echo "################################################################"




==> images/pos/tmp/4.33.2.scripts.RepairSkipping.Sanders/goSearch.sh <==
#!/bin/bash
rm -f E.dat
rm -f N.dat
ln -s ../../II_docs/SEARCH_REPAIR_SKIP_SANDERS_REPAIR_T SEARCH
ln -s ../../II_docs/lib lib
echo "################################################################" 

rm -f E.dat
rm -f N.dat


echo "################################################################"


SAMPLEK="1 4 16 64"
#SAMPLEK="16"

###
	for i in $SAMPLEK;
	do
		echo "- [Wa]-- II-REPAIR-SKIPPING-SAMPLING-SANDERS SAMPLEK = $i -----------------------"
		./sampleK indexes/wiki2gb $i		
#		./SEARCH indexes/wiki2gb E 1 "int2=skip;intn=skip"   < ../../patterns/wiki2g.words.f1_1000
		./SEARCH indexes/wiki2gb E 20 "int2=lookup;intn=lookup" < ../../patterns/wiki2g.words.f1_1000
		./appendLastLine E.dat sampleK=$i
	done
	mv  E.dat  E_Wa.4.3.2repairG.skipping.lookup.dat 
###
echo "################################################################"

SAMPLEK="1 4 16 64"
#SAMPLEK="16"

###
	for i in $SAMPLEK;
	do
		echo "- [Wb]-- II-REPAIR-SKIPPING-SAMPLING-SANDERS SAMPLEK = $i -----------------------"
		./sampleK indexes/wiki2gb $i		
#		./SEARCH indexes/wiki2gb E 1 "int2=skip;intn=skip"   < ../../patterns/wiki2g.words.f1001_100k
		./SEARCH indexes/wiki2gb E 20 "int2=lookup;intn=lookup" < ../../patterns/wiki2g.words.f1001_100k
		./appendLastLine E.dat sampleK=$i
	done
	mv  E.dat  E_Wb.4.3.2repairG.skipping.lookup.dat 
###
echo "################################################################" 


SAMPLEK="1 4 16 64"
#SAMPLEK="16"

###
	for i in $SAMPLEK;
	do
		echo "- [P2]-- II-REPAIR-SKIPPING-SAMPLING-SANDERS SAMPLEK = $i -----------------------"
		./sampleK indexes/wiki2gb $i		
#		./SEARCH indexes/wiki2gb N 1 "int2=skip;intn=skip"   < ../../patterns/wiki2g_2_2
		./SEARCH indexes/wiki2gb N 5 "int2=lookup;intn=lookup" < ../../patterns/wiki2g_2_2
		./appendLastLine N.dat sampleK=$i
	done
	mv N.dat N_p2.4.3.2repairG.skipping.lookup.dat 
###
echo "################################################################"


SAMPLEK="1 4 16 64"
#SAMPLEK="16"

###
	for i in $SAMPLEK;
	do
		echo "- [P4]-- II-REPAIR-SKIPPING-SAMPLING-SANDERS SAMPLEK = $i -----------------------"
		./sampleK indexes/wiki2gb $i		
#		./SEARCH indexes/wiki2gb N 1 "int2=skip;intn=skip"   < ../../patterns/wiki2g_5_5
		./SEARCH indexes/wiki2gb N 5 "int2=lookup;intn=lookup" < ../../patterns/wiki2g_5_5
		./appendLastLine E.dat sampleK=$i
	done
	mv N.dat N_p5.4.3.2repairG.skipping.lookup.dat 
###

echo "################################################################"






==> images/pos/tmp/4.33.2.scripts.RepairSkipping.Sanders/goSearch2.sh <==
#!/bin/bash
rm -f E.dat
rm -f N.dat
ln -s ../../II_docs/SEARCH_REPAIR_SKIP_SANDERS_REPAIR_T SEARCH
ln -s ../../II_docs/lib lib
echo "################################################################" 

rm -f E.dat
rm -f N.dat


echo "################################################################"


SAMPLEK="2 4 16 64 256"
#SAMPLEK="16"

###
	for i in $SAMPLEK;
	do
		echo "- [Wa]-- II-REPAIR-SKIPPING-SAMPLING-SANDERS SAMPLEK = $i -----------------------"
		./sampleK indexes/wiki2gb $i		
#		./SEARCH indexes/wiki2gb E 1 "int2=skip;intn=skip"   < ../../patterns/wiki2g.words.f1_1000
		./SEARCH indexes/wiki2gb E 20 "int2=lookup;intn=lookup" < ../../patterns/wiki2g.words.f1_1000
		./appendLastLine E.dat sampleK=$i
	done
	mv  E.dat  E_Wa.4.3.2repairG.skipping.lookup.dat 
###
echo "################################################################"

SAMPLEK="2 4 16 64 256"
#SAMPLEK="16"

###
	for i in $SAMPLEK;
	do
		echo "- [Wb]-- II-REPAIR-SKIPPING-SAMPLING-SANDERS SAMPLEK = $i -----------------------"
		./sampleK indexes/wiki2gb $i		
#		./SEARCH indexes/wiki2gb E 1 "int2=skip;intn=skip"   < ../../patterns/wiki2g.words.f1001_100k
		./SEARCH indexes/wiki2gb E 20 "int2=lookup;intn=lookup" < ../../patterns/wiki2g.words.f1001_100k
		./appendLastLine E.dat sampleK=$i
	done
	mv  E.dat  E_Wb.4.3.2repairG.skipping.lookup.dat 
###
echo "################################################################" 


SAMPLEK="2 4 16 64 256"
#SAMPLEK="16"

###
	for i in $SAMPLEK;
	do
		echo "- [P2]-- II-REPAIR-SKIPPING-SAMPLING-SANDERS SAMPLEK = $i -----------------------"
		./sampleK indexes/wiki2gb $i		
#		./SEARCH indexes/wiki2gb N 1 "int2=skip;intn=skip"   < ../../patterns/wiki2g_2_2
		./SEARCH indexes/wiki2gb N 5 "int2=lookup;intn=lookup" < ../../patterns/wiki2g_2_2
		./appendLastLine N.dat sampleK=$i
	done
	mv N.dat N_p2.4.3.2repairG.skipping.lookup.dat 
###
echo "################################################################"


SAMPLEK="2 4 16 64 256"
#SAMPLEK="16"

###
	for i in $SAMPLEK;
	do
		echo "- [P4]-- II-REPAIR-SKIPPING-SAMPLING-SANDERS SAMPLEK = $i -----------------------"
		./sampleK indexes/wiki2gb $i		
#		./SEARCH indexes/wiki2gb N 1 "int2=skip;intn=skip"   < ../../patterns/wiki2g_5_5
		./SEARCH indexes/wiki2gb N 5 "int2=lookup;intn=lookup" < ../../patterns/wiki2g_5_5
		./appendLastLine E.dat sampleK=$i
	done
	mv N.dat N_p5.4.3.2repairG.skipping.lookup.dat 
###

echo "################################################################"






==> images/pos/tmp/4.33.2.scripts.RepairSkipping.Sanders/sampleK.c <==
#include <stdlib.h>
       #include <stdio.h>


int system(const char *string);


int main (int argc, char *argv[]) {
	if (argc < 3) {
		printf("\n syntax: %s <index_base_name> <sampleK value> \n", argv[0]);exit(0);
	}
	printf("\n call to %s %s %s done \n",argv[0],argv[1],argv[2]);	

	char cmd[100];
	sprintf(cmd,"echo \"sampleK=%s\" > %s.const.samplek  ", argv[2],argv[1]);

	printf("\n\n sampleK parameter set with : %s \n\n ", cmd);				 
	fflush(stdout);fflush(stderr);
	int x = system(cmd);
	fflush(stdout);fflush(stderr);	
	exit(0);
	
}


==> images/pos/tmp/9.qmx/clean.sh <==
rm SEARCH
rm BUILD



==> images/pos/tmp/9.qmx/goBuild.sh <==
ln -s ../../II_docs/BUILD_QMXCODING_REPAIR_T  BUILD
ln -s ../../II_docs/SEARCH_QMXCODING_REPAIR_T SEARCH
mkdir indexes

echo "################################################################" 

#./BUILD ../textos/torsen.text2000mb.txt indexes/torsen2000mb "pfdThreshold=100" 

#./BUILD ../../textos/text20gb.txt indexes/wiki20gb "pfdThreshold=100" 
./BUILD ../../text2gb/wiki_src2gb.txt indexes/wiki2gb "QMXnoparamsForBuild"

echo "################################################################"




==> images/pos/tmp/9.qmx/goSearch.sh <==
rm -f E.dat
rm -f N.dat
echo "################################################################" 


./SEARCH indexes/wiki2gb E  50 "int2=merge;intn=merge" < ../../patterns/wiki2g.words.f1_1000
mv E.dat E_Wa.9.qmx.dat

./SEARCH indexes/wiki2gb E  50 "int2=merge;intn=merge" < ../../patterns/wiki2g.words.f1001_100k
mv E.dat E_Wb.9.qmx.dat

./SEARCH indexes/wiki2gb N   2 "int2=merge;intn=merge" < ../../patterns/wiki2g_2_2
mv N.dat N_p2.9.qmx.dat

./SEARCH indexes/wiki2gb N   2 "int2=merge;intn=merge" < ../../patterns/wiki2g_5_5
mv N.dat N_p5.9.qmx.dat

echo "################################################################"


#cp E.dat E.8.qmx.dat
#cp I.dat I.8.qmx.dat
#cp N.dat N.8.qmx.dat




==> images/pos/tmp/compostela2/9.scripts.qmx.bis/clean.sh <==
rm SEARCH
rm BUILD



==> images/pos/tmp/compostela2/9.scripts.qmx.bis/goBuild.sh <==
ln -s ../../II_docs/BUILD_QMXCODING_PLAIN  BUILD
ln -s ../../II_docs/SEARCH_QMXCODING_PLAIN SEARCH
mkdir indexes

echo "################################################################" 

#./BUILD ../textos/torsen.text2000mb.txt indexes/torsen2000mb "pfdThreshold=100" 

#./BUILD ../../textos/text20gb.txt indexes/wiki20gb "pfdThreshold=100" 
./BUILD ../../text2gb/wiki_src2gb.txt indexes/wiki2gb "QMXnoparamsForBuild"

echo "################################################################"




==> images/pos/tmp/compostela2/9.scripts.qmx.bis/goSearch.sh <==
rm -f E.dat
rm -f N.dat
echo "################################################################" 


./SEARCH indexes/wiki2gb E  50 "int2=merge;intn=merge" < ../../patterns/wiki2g.words.f1_1000
mv E.dat E_Wa.9.qmx.dat

./SEARCH indexes/wiki2gb E  50 "int2=merge;intn=merge" < ../../patterns/wiki2g.words.f1001_100k
mv E.dat E_Wb.9.qmx.dat

./SEARCH indexes/wiki2gb N   2 "int2=merge;intn=merge" < ../../patterns/wiki2g_2_2
mv N.dat N_p2.9.qmx.dat

./SEARCH indexes/wiki2gb N   2 "int2=merge;intn=merge" < ../../patterns/wiki2g_5_5
mv N.dat N_p5.9.qmx.dat

echo "################################################################"


#cp E.dat E.8.qmx.dat
#cp I.dat I.8.qmx.dat
#cp N.dat N.8.qmx.dat




==> images/pos/tmp/compostela2/9.scripts.qmx/clean.sh <==
rm SEARCH
rm BUILD



==> images/pos/tmp/compostela2/9.scripts.qmx/goBuild.sh <==
ln -s ../../II_docs/BUILD_QMXCODING_PLAIN  BUILD
ln -s ../../II_docs/SEARCH_QMXCODING_PLAIN SEARCH
mkdir indexes

echo "################################################################" 

#./BUILD ../textos/torsen.text2000mb.txt indexes/torsen2000mb "pfdThreshold=100" 

#./BUILD ../../textos/text20gb.txt indexes/wiki20gb "pfdThreshold=100" 
./BUILD ../../text2gb/wiki_src2gb.txt indexes/wiki2gb "QMXnoparamsForBuild"

echo "################################################################"




==> images/pos/tmp/compostela2/9.scripts.qmx/goSearch.sh <==
rm -f E.dat
rm -f N.dat
echo "################################################################" 


./SEARCH indexes/wiki2gb E  50 "int2=merge;intn=merge" < ../../patterns/wiki2g.words.f1_1000
mv E.dat E_Wa.9.qmx.dat

./SEARCH indexes/wiki2gb E  50 "int2=merge;intn=merge" < ../../patterns/wiki2g.words.f1001_100k
mv E.dat E_Wb.9.qmx.dat

./SEARCH indexes/wiki2gb N   2 "int2=merge;intn=merge" < ../../patterns/wiki2g_2_2
mv N.dat N_p2.9.qmx.dat

./SEARCH indexes/wiki2gb N   2 "int2=merge;intn=merge" < ../../patterns/wiki2g_5_5
mv N.dat N_p5.9.qmx.dat

echo "################################################################"


#cp E.dat E.8.qmx.dat
#cp I.dat I.8.qmx.dat
#cp N.dat N.8.qmx.dat




==> images/tuning/lz77index/go.sh <==
cd phrases2; make; cd ..
cd phrases5; make; cd ..
cd snipets13000; make; cd ..
cd snipets80; make; cd ..
cd words1-1000; make; cd ..
cd words1k; make; cd ..

